Differentiable Lagrangian Shock Hydrodynamics with Application to Stable Shock Acceleration of Density Interfaces

We develop a gradient based optimization approach for the equations of compressible, Lagrangian hydrodynamics and demonstrate how it can be employed to automatically uncover strategies to control hydrodynamic instabilities arising from shock acceleration of density interfaces. Strategies for controlling the Richtmyer-Meshkov instability (RMI) are of great benefit for inertial confinement fusion (ICF) where shock interactions with many small imperfections in the density interface lead to instabilities which rapidly grow over time. These instabilities lead to mixing which, in the case of laser driven ICF, quenches the runaway fusion process ruining the potential for positive energy return. We demonstrate that control of these instabilities can be achieved by optimization of initial conditions with (> 100) parameters. Optimizing over a large parameter space like this is not possible with gradient-free optimization strategies. This requires computation of the gradient of the outputs of a numerical solution to the equations of Lagrangian hydrodynamics with respect to the inputs. We show that the efficient computation of these gradients is made possible via a judicious application of (i) adjoint methods, the exact formal representation of sensitivities involving partial differential equations, and (ii) automatic differentiation (AD), the algorithmic calculation of derivatives of functions. Careful regularization of multiple operators including artificial viscosity and timestep control is required. We perform design optimization of > 100 parameter energy field driving the Richtmyer Meshkov instability showing significant suppression while simultaneously enhancing the acceleration of the interface relative to a nominal baseline case.

==> figures/taylor_test/main.py <==
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
import os
import sys

Nargs = len(sys.argv)
Show_Plot = True
if (Nargs > 1):
    Show_Plot = False

current_directory = os.getcwd()
data_directory = os.path.join(current_directory, "data")
data_file = os.path.join(data_directory, "data.csv")

data_frame = pd.read_csv(data_file)
print(list(data_frame))

fig, axs = plt.subplots()
fig.set_figwidth(10)
fig.set_figheight(6)
hvals = data_frame["h"]
axs.loglog(hvals, data_frame["trad_grad_error"], "--",color="red",label = "Traditional Gradient Error")
axs.loglog(hvals, data_frame["trad_taylor_error"], color = "red", label = "Traditional Taylor Error")
axs.loglog(hvals, data_frame["graph_grad_error"], "--",color= "black", label = "Graph Network Gradient Error")
axs.loglog(hvals, data_frame["graph_taylor_error"], color = "black", label= "Graph Network Taylor Error")

hv = np.linspace(1e-6, 1e-4)
yout = 0.1 * hv**2

axs.loglog(hv, yout, "-",linewidth = 1, color = "blue", label="Quadratic Slope")
axs.set_xlabel("h", fontsize=20)
axs.set_ylabel("Error", fontsize=20)
plt.xticks(fontsize=20)
plt.yticks(fontsize=20)
plt.grid()
plt.tight_layout()


plt.legend(loc = "lower right", fontsize=18)

fig.savefig('taylor_error.png',transparent=True)
fig.savefig('taylor_error.pdf',transparent=True)
if Show_Plot:
    plt.show()


